Fine-grain atlases of functional modes for fMRI analysis

Population imaging markedly increased the size of functional-imaging datasets, shedding new light on the neural basis of inter-individual differences. Analyzing these large data entails new scalability challenges, computational and statistical. For this reason, brain images are typically summarized in a few signals, for instance reducing voxel-level measures with brain atlases or functional modes. A good choice of the corresponding brain networks is important, as most data analyses start from these reduced signals. We contribute finely-resolved atlases of functional modes, comprising from 64 to 1024 networks. These dictionaries of functional modes (DiFuMo) are trained on millions of fMRI functional brain volumes of total size 2.4TB, spanned over 27 studies and many research groups. We demonstrate the benefits of extracting reduced signals on our fine-grain atlases for many classic functional data analysis pipelines: stimuli decoding from 12,334 brain responses, standard GLM analysis of fMRI across sessions and individuals, extraction of resting-state functional-connectomes biomarkers for 2,500 individuals, data compression and meta-analysis over more than 15,000 statistical maps. In each of these analysis scenarii, we compare the performance of our functional atlases with that of other popular references, and to a simple voxel-level analysis. Results highlight the importance of using high-dimensional "soft" functional atlases, to represent and analyse brain activity while capturing its functional gradients. Analyses on high-dimensional modes achieve similar statistical performance as at the voxel level, but with much reduced computational cost and higher interpretability. In addition to making them available, we provide meaningful names for these modes, based on their anatomical location. It will facilitate reporting of results.

==> figures/glm_dice_data/plot.py <==
import warnings

warnings.filterwarnings("ignore", category=DeprecationWarning)

import os
import re
import copy
import pandas as pd

import glob
from os.path import expanduser, join

from nilearn.input_data import NiftiMasker

import numpy as np


def show_dices():
    output_dir = expanduser('~/output/ibc/language4')

    intra_dices = pd.read_pickle('intra_dices.pkl')
    # type: pd.DataFrame
    inter_dices = pd.read_pickle('inter_dices.pkl')
    # type: pd.DataFrame

    inter_dices.set_index(['reduction', 'size', 'contrast'], inplace=True)
    inter_dices.sort_index(inplace=True)
    intra_dices.set_index(['contrast'], inplace=True)
    intra_dices.sort_index(inplace=True)

    trans_dict = {'mean_dice': np.mean,
                  'std_dice': lambda
                  x: np.sqrt(
                      np.mean(x ** 2))}
    global_intra = intra_dices.agg(trans_dict).iloc[0]
    global_inter = inter_dices.groupby(['reduction', 'size']).agg(trans_dict)

    global_inter.reset_index('size', inplace=True)
    global_inter.drop('none', axis=0, inplace=True)

    import matplotlib.pyplot as plt
    import seaborn as sns
    sns.set_style("whitegrid")

    fig, ax = plt.subplots(1, 1, figsize=(3.8, 3.5))
    fig.subplots_adjust(left=0.18, top=0.97, right=.99, bottom=0.15)
    labels = {'craddock': 'Craddock', 'basc': 'BASC',
              'modl': 'SOMF'}
    markers = {'UKBB ICA': 'v',
               'modl': '^',
               'basc': '>',
               'craddock': '<'}
    colors = {'UKBB ICA': 'c', 'modl': 'm', 'basc': 'y', 'craddock': 'g'}

    for reduction, this_inter in global_inter.groupby('reduction'):
        ax.errorbar(this_inter['size'], this_inter['mean_dice'],
                    yerr=this_inter['std_dice'], zorder=10, label=labels[reduction],
                    marker=markers[reduction], elinewidth=2, linewidth=3, capsize=2,
                    color=colors[reduction])
    ax.hlines(global_intra['mean_dice'], 64,
              1024, zorder=2, color='black', linewidth=3,
              label='Non \n reduced')

    ax.fill_between([64,
                     1024],
                    [global_intra['mean_dice'] + global_intra['std_dice']] * 2,
                    [global_intra['mean_dice'] - global_intra['std_dice']] * 2,
                    alpha=0.2, zorder=1, color='black'
                    )
    ax.set_xscale('log')
    ticks = [64, 128, 256, 512, 1024]
    ax.set_xticks(ticks)
    labels = copy.copy(ticks)
    ax.set_xticklabels(labels)
    handles, labels = ax.get_legend_handles_labels()
    marker1 = plt.Line2D([], [], color='c', marker='v', linestyle='')
    marker2 = plt.Line2D([], [], color='m', marker='^', linestyle='')
    marker3 = plt.Line2D([], [], color='y', marker='>', linestyle='')
    marker4 = plt.Line2D([], [], color='g', marker='<', linestyle='')
    ax.legend([handles[0], marker3, marker4, marker2],
              labels, loc='upper left', frameon=True,
              columnspacing=0.6, fontsize=12.5, bbox_transform=fig.transFigure,
              bbox_to_anchor=(0.23, 0.88))
    ax.set_xlabel('Dimension', size=14)
    plt.xticks(fontsize=14, rotation=90)
    plt.yticks(fontsize=14)
    ax.set_ylabel('Mean dice index \n w.r.t voxel-level maps', size=14)
    # ax.set_ylim([0, 0.82])
    # sns.despine(fig)
    plt.tight_layout()
    plt.savefig(expanduser('glm_dice.pdf'))


show_dices()

